Multiversion Hindsight Logging for Continuous Training

Production Machine Learning involves continuous training: hosting multiple versions of models over time, often with many model versions running at once. When model performance does not meet expectations, Machine Learning Engineers (MLEs) debug issues by exploring and analyzing numerous prior versions of code and training data to identify root causes and mitigate problems. Traditional debugging and logging tools often fall short in managing this experimental, multi-version context. FlorDB introduces Multiversion Hindsight Logging, which allows engineers to use the most recent version's logging statements to query past versions, even when older versions logged different data. Log statement propagation enables consistent injection of logging statements into past code versions, regardless of changes to the codebase. Once log statements are propagated across code versions, the remaining challenge in Multiversion Hindsight Logging is to efficiently replay the new log statements based on checkpoints from previous runs. Finally, a coherent user experience is required to help MLEs debug across all versions of code and data. To this end, FlorDB presents a unified relational model for efficient handling of historical queries, offering a comprehensive view of the log history to simplify the exploration of past code iterations. We present a performance evaluation on diverse benchmarks confirming its scalability and the ability to deliver real-time query responses, leveraging query-based filtering and checkpoint-based parallelism for efficient replay.

==> labnb.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "from io import StringIO\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "species = (\"Synth-small\", \"Synth-large\", \"Eco-small\", \"Eco-large\")\n",
    "penguin_means = {\n",
    "    'Myers Diff with DMP': ('#b2df8a', (63, 67, 100, 75)),\n",
    "    'GumTree AST Diff': ('#1f78b4', (100, 92, 100, 100)),\n",
    "}\n",
    "\n",
    "x = np.arange(len(species))  # the label locations\n",
    "width = 0.25  # the width of the bars\n",
    "multiplier = 0\n",
    "\n",
    "fig, ax = plt.subplots(layout='constrained')\n",
    "fig.set_figheight(2.5)\n",
    "\n",
    "for attribute, (clr, measurement) in penguin_means.items():\n",
    "    offset = width * multiplier\n",
    "    rects = ax.bar(x + offset, measurement, width, label=attribute, color=clr)\n",
    "    # ax.bar_label(rects, padding=-10, color='white')\n",
    "    multiplier += 1\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Accuracy (%)')\n",
    "ax.set_title('Log Statement Propagation Accuracy')\n",
    "ax.set_xticks(x + (width / 2), species)\n",
    "ax.legend(loc='lower right', ncol=1)\n",
    "# ax.set_ylim(0, 250)\n",
    "\n",
    "plt.savefig('images/logstmtaccuracy.png', dpi=600, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "species = (\"Synth-small\", \"Synth-large\", \"Eco-small\", \"Eco-large\")\n",
    "penguin_means = {\n",
    "    'Myers Diff with DMP': ('#b2df8a', (0.06, 0.11, 0.06, 0.19)),\n",
    "    'GumTree AST Diff': ('#1f78b4', (0.41, 0.33, 1.26, 17.59)),\n",
    "}\n",
    "\n",
    "x = np.arange(len(species))  # the label locations\n",
    "width = 0.25  # the width of the bars\n",
    "multiplier = 0\n",
    "\n",
    "fig, ax = plt.subplots(layout='constrained')\n",
    "fig.set_figheight(2.5)\n",
    "\n",
    "for attribute, (clr, measurement) in penguin_means.items():\n",
    "    offset = width * multiplier\n",
    "    rects = ax.bar(x + offset, measurement, width, label=attribute, color=clr)\n",
    "    # ax.bar_label(rects, padding=-10, color='white')\n",
    "    multiplier += 1\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Latency (sec.)')\n",
    "ax.set_title('Log Statement Propagation Latency, in Seconds')\n",
    "ax.set_xticks(x + (width / 2), species)\n",
    "ax.legend(loc='upper left', ncol=1)\n",
    "# ax.set_ylim(0, 250)\n",
    "plt.yscale('log')\n",
    "\n",
    "plt.savefig('images/logstmtlatency.png', dpi=600, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

